SummaryMixing: A Linear-Complexity Alternative to Self-Attention for Speech Recognition and Understanding

Modern speech processing systems rely on self-attention. Unfortunately, token mixing with self-attention takes quadratic time in the length of the speech utterance, slowing down inference and training and increasing memory consumption. Cheaper alternatives to self-attention for ASR have been developed, but they fail to consistently reach the same level of accuracy. This paper, therefore, proposes a novel linear-time alternative to self-attention. It summarises an utterance with the mean over vectors for all time steps. This single summary is then combined with time-specific information. We call this method "SummaryMixing". Introducing SummaryMixing in state-of-the-art ASR models makes it feasible to preserve or exceed previous speech recognition performance while making training and inference up to 28% faster and reducing memory use by half.

==> figs/length_wer/make_figure.sh <==
#!/bin/bash

set -eux

cp ../*.asy ../../resources/symbols.tex .
asy -fpdf length_wer.asy
rm style.asy graphical.asy local_style.asy symbols.tex


==> figs/models/make_figure.sh <==
#!/bin/bash

set -eux

cp ../*.asy ../../resources/symbols.tex .
asy -fpdf hypermixer
asy -fpdf self-attention
asy -fpdf summary_mixing
asy -fpdf conformer
asy -fpdf branchformer
asy -fpdf branchformer_summary_mixing
asy -fpdf branchformer_integrated
asy -fpdf encoder
rm style.asy graphical.asy local_style.asy symbols.tex


==> figs/resources/make_figure.sh <==
#!/bin/bash

set -eux

cp ../*.asy ../../resources/symbols.tex .
asy -fpdf timings
asy -fpdf training_time
asy -fpdf training_vram
asy -fpdf decoding_rtf
asy -fpdf decoding_vram
rm style.asy graphical.asy local_style.asy symbols.tex


==> split_pdf.sh <==
#!/bin/bash

set -eu

pdftk A=main.pdf cat A1-11 \
    output main-main.pdf
pdftk A=main.pdf cat A12-13 \
    output main-supplementary.pdf

